Path planning with Inventory-driven Jump-Point-Search

In many navigational domains the traversability of cells is conditioned on the path taken. This is often the case in video-games, in which a character may need to acquire a certain object (i.e., a key or a flying suit) to be able to traverse specific locations (e.g., doors or high walls). In order for non-player characters to handle such scenarios we present invJPS, an "inventory-driven" pathfinding approach based on the highly successful grid-based Jump-Point-Search (JPS) algorithm. We show, formally and experimentally, that the invJPS preserves JPS's optimality guarantees and its symmetry breaking advantages in inventory-based variants of game maps.

==> data/collect-data.sh <==
#!/bin/bash

# ./collect-data.sh <prefix of experiment name> <number of doors>
#
# example: ./collect-data.sh JPS-END 1

output="data-$1.csv"

echo  "map,agent,start,end,len,time,doors" > $output
tail --quiet -n +2 $1*_doors*.csv >> $output

